Search for Chargino-Neutralino Associated Production in Dilepton Final States with Tau Leptons

We present a search for chargino and neutralino supersymmetric particles yielding same signed dilepton final states including one hadronically decaying tau lepton using 6.0 $fb^{-1}$ of data collected by the the CDF II detector. This signature is important in SUSY models where, at high $\tan{\beta}$, the branching ratio of charginos and neutralinos to tau leptons becomes dominant. We study event acceptance, lepton identification cuts, and efficiencies. We set limits on the production cross section as a function of SUSY particle mass for certain generic models.

==> figs/blessedplots/ss/Plain.C <==
void Plain() 
{
  TStyle *plain = new TStyle("plain","plain style for plots");
  gStyle = plain;

  // Paper size
  
  //plain->SetPaperSize(gStyle->kUSLetter);

  // Canvas

  plain->SetCanvasColor     (  0);
  plain->SetCanvasBorderSize( 10);
  plain->SetCanvasBorderMode(  0);
//   plain->SetCanvasDefH      (600);
//   plain->SetCanvasDefW      (550);
//   plain->SetCanvasDefX      ( 10);
//   plain->SetCanvasDefY      ( 10);

  // Pads

  plain->SetPadColor       (    0);
  plain->SetPadBorderSize  (   10);
  plain->SetPadBorderMode  (    0);
  plain->SetPadBottomMargin(0.150);
  plain->SetPadTopMargin   (0.080);
  plain->SetPadLeftMargin  ( 0.12);
  plain->SetPadRightMargin ( 0.05);
  plain->SetPadGridX       (    0);
  plain->SetPadGridY       (    0);
  plain->SetPadTickX       (    0);
  plain->SetPadTickY       (    0);

  // Frames

  plain->SetFrameFillStyle ( 0);
  plain->SetFrameFillColor ( 0);
  plain->SetFrameLineColor ( 1);
  plain->SetFrameLineStyle ( 0);
  plain->SetFrameLineWidth ( 2);
  plain->SetFrameBorderSize(10);
  plain->SetFrameBorderMode( 0);

  // Histograms

  plain->SetHistFillColor(0);
  plain->SetHistFillStyle(1);
  plain->SetHistLineColor(1);
  plain->SetHistLineStyle(0);
  plain->SetHistLineWidth(1);

  // Functions

  plain->SetFuncColor(1);
  plain->SetFuncStyle(0);
  plain->SetFuncWidth(1);

  // Various
  plain->SetStatFont       (42);
  plain->SetStatColor      ( 0);
  plain->SetStatBorderSize ( 1);
  plain->SetTitleFont      (42);
  plain->SetTitleBorderSize( 0);
  plain->SetTitleFillColor (10);

  plain->SetTickLength (-0.015,"X");
  plain->SetTitleSize  ( 0.050,"X");
  plain->SetTitleOffset( 1.400,"X");
  plain->SetTitleFont  ( 62   ,"X");
  plain->SetLabelOffset( 0.005,"X");
  plain->SetLabelSize  ( 0.050,"X");
  plain->SetLabelFont  ( 42   ,"X");

  plain->SetTickLength (-0.015,"Y");
  plain->SetTitleSize  ( 0.050,"Y");
  plain->SetTitleOffset( 1.200,"Y");
  plain->SetTitleFont  ( 62   ,"Y");
  plain->SetLabelOffset( 0.015,"Y");
  plain->SetLabelSize  ( 0.050,"Y");
  plain->SetLabelFont  ( 42   ,"Y");

  // Options

//   plain->SetOptFit (1);
//   plain->SetOptStat(1);

  return();
}

